Hexagonal Wilson loop with Lagrangian insertion at two loops in $\mathcal{N}=4$ super Yang-Mills theory

In this work, we compute the two-loop result of the null hexagonal Wilson loop with a Lagrangian insertion in planar, maximally supersymmetric Yang-Mills theory via a bootstrap approach. Normalized by the null polygonal Wilson loop itself, the integrand-level result of this observable corresponds to the logarithm of the six-point three-loop amplitude in this theory, while its integrated result is conjectured to match the maximal transcendental part of the six-point three-loop all-plus amplitude in pure Yang-Mills theory. Our work builds on two recent advances. On the one hand, the set of leading singularities relevant to this observable was recently classified. On the other hand, the relevant space of special functions that may in principle accompany these leading singularities was determined at two loops and for six particles by a dedicated Feynman integral calculation. These two ingredients serve as the foundation of our bootstrap ansatz. We fix all indeterminates in this ansatz by imposing physical constraints, such as symmetries, absence of spurious divergences, and correct behavior in soft and collinear limits. Finally, we discuss and verify certain physical properties of our symbol result, including physical singularities, behavior under multi-Regge limit, as well as Steinmann relations between symbol entries. The latter relations are motivated by the correspondence to all-plus amplitudes in pure Yang-Mills theory, and successfully checking them constitutes a consistency check of this conjectured correspondence.

==> anc/README.txt <==
====================================================================================================================================================
S.Carrôlo, D. Chicherin, J.M. Henn, Q.Yang and Y.Zhang, "Hexagonal Wilson loop with Lagrangian insertion at two loops in N=4 super Yang-Mills theory"
====================================================================================================================================================


-definitions.m:


We record basic definitions in this file, including: 

Definitions of 137 symbol letters W[i] in Mandelstam variables. For the notation of hexagon alphabet, we follow the convention in 2501.01847.

Definitions of three-mass-triangle square-roots r[1], r[2] and parity-odd scalars eps[i,j,k,l] in Mandelstam variables.

Definitions of Mandelstam variables and eps[i,j,k,l] at four dimensions in momentum twistor variables.

Definitions of Kermit functions in momentum twistors, Eq(2.17) and (2.18).

Definitions of the 22 leading singularities R[i] in momentum twistors, Eq(2.19). 

Two linear relations between leading singularities, Eq(2.20). 



-result_20LS.m: expression for the two-loop hexagonal Wilson loop observable with 20 independent leading singularities R[i], i= 1,...,18,20,21, in terms of symbols.

-result_noR1.m : expression for the two-loop hexagonal Wilson loop observable with 21 leading singularities R[i], i= 2,...,22, in terms of symbols. 






==> anc/definitions.m <==
(* ::Package:: *)

(*Symbol Letters W[i]*)


(*Defintions of the 137 letters in Mandelstam variables*)
LettersDef={W[1]->Log[s[1,2]],W[2]->Log[s[2,3]],W[3]->Log[s[3,4]],W[4]->Log[s[4,5]],W[5]->Log[s[5,6]],W[6]->Log[s[6,1]],W[7]->Log[s[1,2,3]],W[8]->Log[s[2,3,4]],W[9]->Log[s[3,4,5]],W[10]->Log[-s[1,2]-s[2,3]],W[11]->Log[-s[2,3]-s[3,4]],W[12]->Log[-s[3,4]-s[4,5]],W[13]->Log[-s[4,5]-s[5,6]],W[14]->Log[-s[5,6]-s[6,1]],W[15]->Log[-s[1,2]-s[6,1]],W[16]->Log[s[1,2]-s[1,2,3]],W[17]->Log[s[2,3]-s[2,3,4]],W[18]->Log[s[3,4]-s[3,4,5]],W[19]->Log[s[4,5]-s[1,2,3]],W[20]->Log[s[5,6]-s[2,3,4]],W[21]->Log[s[6,1]-s[3,4,5]],W[22]->Log[s[1,2]-s[3,4,5]],W[23]->Log[s[2,3]-s[1,2,3]],W[24]->Log[s[3,4]-s[2,3,4]],W[25]->Log[s[4,5]-s[3,4,5]],W[26]->Log[s[5,6]-s[1,2,3]],W[27]->Log[s[6,1]-s[2,3,4]],W[28]->Log[-s[1,2]-s[2,3]+s[1,2,3]],W[29]->Log[-s[2,3]-s[3,4]+s[2,3,4]],W[30]->Log[-s[3,4]-s[4,5]+s[3,4,5]],W[31]->Log[-s[4,5]-s[5,6]+s[1,2,3]],W[32]->Log[-s[5,6]-s[6,1]+s[2,3,4]],W[33]->Log[-s[1,2]-s[6,1]+s[3,4,5]],W[34]->Log[s[1,2]-s[3,4]-s[1,2,3]],W[35]->Log[s[2,3]-s[4,5]-s[2,3,4]],W[36]->Log[s[3,4]-s[5,6]-s[3,4,5]],W[37]->Log[s[4,5]-s[6,1]-s[1,2,3]],W[38]->Log[-s[1,2]+s[5,6]-s[2,3,4]],W[39]->Log[-s[2,3]+s[6,1]-s[3,4,5]],W[40]->Log[s[1,2]-s[5,6]-s[3,4,5]],W[41]->Log[s[2,3]-s[6,1]-s[1,2,3]],W[42]->Log[-s[1,2]+s[3,4]-s[2,3,4]],W[43]->Log[-s[2,3]+s[4,5]-s[3,4,5]],W[44]->Log[-s[3,4]+s[5,6]-s[1,2,3]],W[45]->Log[-s[4,5]+s[6,1]-s[2,3,4]],W[46]->Log[s[1,2]+s[4,5]-s[1,2,3]-s[3,4,5]],W[47]->Log[s[2,3]+s[5,6]-s[1,2,3]-s[2,3,4]],W[48]->Log[s[3,4]+s[6,1]-s[2,3,4]-s[3,4,5]],W[49]->Log[-s[1,2] s[4,5]+s[1,2,3] s[3,4,5]],W[50]->Log[-s[2,3] s[5,6]+s[1,2,3] s[2,3,4]],W[51]->Log[-s[3,4] s[6,1]+s[2,3,4] s[3,4,5]],W[58]->Log[-s[1,2] s[4,5]-s[2,3] s[3,4,5]+s[1,2,3] s[3,4,5]],W[59]->Log[-s[2,3] s[5,6]-s[3,4] s[1,2,3]+s[1,2,3] s[2,3,4]],W[60]->Log[-s[3,4] s[6,1]-s[4,5] s[2,3,4]+s[2,3,4] s[3,4,5]],W[61]->Log[-s[1,2] s[4,5]-s[5,6] s[3,4,5]+s[1,2,3] s[3,4,5]],W[62]->Log[-s[2,3] s[5,6]-s[6,1] s[1,2,3]+s[1,2,3] s[2,3,4]],W[63]->Log[-s[3,4] s[6,1]-s[1,2] s[2,3,4]+s[2,3,4] s[3,4,5]],W[64]->Log[-s[1,2] s[4,5]-s[3,4] s[1,2,3]+s[1,2,3] s[3,4,5]],W[65]->Log[-s[2,3] s[5,6]-s[4,5] s[2,3,4]+s[1,2,3] s[2,3,4]],W[66]->Log[-s[3,4] s[6,1]-s[5,6] s[3,4,5]+s[2,3,4] s[3,4,5]],W[67]->Log[-s[1,2] s[4,5]-s[6,1] s[1,2,3]+s[1,2,3] s[3,4,5]],W[68]->Log[-s[2,3] s[5,6]-s[1,2] s[2,3,4]+s[1,2,3] s[2,3,4]],W[69]->Log[-s[3,4] s[6,1]-s[2,3] s[3,4,5]+s[2,3,4] s[3,4,5]],W[76]->Log[s[1,2] s[3,4]+s[1,2] s[4,5]-s[3,4] s[3,4,5]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5]],W[77]->Log[s[2,3] s[4,5]+s[2,3] s[5,6]-s[4,5] s[1,2,3]+s[6,1] s[1,2,3]-s[1,2,3] s[2,3,4]],W[78]->Log[s[3,4] s[5,6]+s[3,4] s[6,1]+s[1,2] s[2,3,4]-s[5,6] s[2,3,4]-s[2,3,4] s[3,4,5]],W[79]->Log[s[1,2] s[4,5]+s[4,5] s[6,1]+s[2,3] s[3,4,5]-s[6,1] s[3,4,5]-s[1,2,3] s[3,4,5]],W[80]->Log[s[1,2] s[5,6]+s[2,3] s[5,6]-s[1,2] s[1,2,3]+s[3,4] s[1,2,3]-s[1,2,3] s[2,3,4]],W[81]->Log[s[2,3] s[6,1]+s[3,4] s[6,1]-s[2,3] s[2,3,4]+s[4,5] s[2,3,4]-s[2,3,4] s[3,4,5]],W[82]->Log[s[1,2] s[4,5]+s[2,3] s[4,5]-s[2,3] s[1,2,3]+s[6,1] s[1,2,3]-s[1,2,3] s[3,4,5]],W[83]->Log[s[2,3] s[5,6]+s[3,4] s[5,6]+s[1,2] s[2,3,4]-s[3,4] s[2,3,4]-s[1,2,3] s[2,3,4]],W[84]->Log[s[3,4] s[6,1]+s[4,5] s[6,1]+s[2,3] s[3,4,5]-s[4,5] s[3,4,5]-s[2,3,4] s[3,4,5]],W[85]->Log[s[1,2] s[4,5]+s[1,2] s[5,6]+s[3,4] s[1,2,3]-s[5,6] s[1,2,3]-s[1,2,3] s[3,4,5]],W[86]->Log[s[2,3] s[5,6]+s[2,3] s[6,1]+s[4,5] s[2,3,4]-s[6,1] s[2,3,4]-s[1,2,3] s[2,3,4]],W[87]->Log[s[1,2] s[3,4]+s[3,4] s[6,1]-s[1,2] s[3,4,5]+s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5]],W[88]->Log[-s[1,2] s[3,4]+s[1,2] s[3,4,5]+s[3,4] s[3,4,5]-s[5,6] s[3,4,5]-s[3,4,5]^2],W[89]->Log[-s[2,3] s[4,5]+s[2,3] s[1,2,3]+s[4,5] s[1,2,3]-s[6,1] s[1,2,3]-s[1,2,3]^2],W[90]->Log[-s[3,4] s[5,6]-s[1,2] s[2,3,4]+s[3,4] s[2,3,4]+s[5,6] s[2,3,4]-s[2,3,4]^2],W[91]->Log[-s[4,5] s[6,1]-s[2,3] s[3,4,5]+s[4,5] s[3,4,5]+s[6,1] s[3,4,5]-s[3,4,5]^2],W[92]->Log[-s[1,2] s[5,6]+s[1,2] s[1,2,3]-s[3,4] s[1,2,3]+s[5,6] s[1,2,3]-s[1,2,3]^2],W[93]->Log[-s[2,3] s[6,1]+s[2,3] s[2,3,4]-s[4,5] s[2,3,4]+s[6,1] s[2,3,4]-s[2,3,4]^2],W[100]->Log[-s[2,3] s[3,4] s[5,6]-s[1,2] s[4,5] s[6,1]-s[3,4] s[6,1] s[1,2,3]+s[1,2] s[4,5] s[2,3,4]+s[3,4] s[1,2,3] s[2,3,4]+s[2,3] s[5,6] s[3,4,5]+s[6,1] s[1,2,3] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[101]->Log[-s[1,2] s[2,3] s[5,6]-s[3,4] s[4,5] s[6,1]+s[3,4] s[6,1] s[1,2,3]-s[1,2] s[4,5] s[2,3,4]+s[1,2] s[1,2,3] s[2,3,4]+s[2,3] s[5,6] s[3,4,5]+s[4,5] s[2,3,4] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[102]->Log[-s[1,2] s[4,5] s[5,6]-s[2,3] s[3,4] s[6,1]+s[3,4] s[6,1] s[1,2,3]+s[1,2] s[4,5] s[2,3,4]-s[2,3] s[5,6] s[3,4,5]+s[5,6] s[1,2,3] s[3,4,5]+s[2,3] s[2,3,4] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[103]->Log[-s[1,2] s[3,4] s[4,5]-s[2,3] s[5,6] s[6,1]-s[3,4] s[6,1] s[1,2,3]+s[1,2] s[4,5] s[2,3,4]+s[6,1] s[1,2,3] s[2,3,4]+s[2,3] s[5,6] s[3,4,5]+s[3,4] s[1,2,3] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[104]->Log[-s[2,3] s[4,5] s[5,6]-s[1,2] s[3,4] s[6,1]+s[3,4] s[6,1] s[1,2,3]-s[1,2] s[4,5] s[2,3,4]+s[4,5] s[1,2,3] s[2,3,4]+s[2,3] s[5,6] s[3,4,5]+s[1,2] s[2,3,4] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[105]->Log[-s[1,2] s[2,3] s[4,5]-s[3,4] s[5,6] s[6,1]+s[3,4] s[6,1] s[1,2,3]+s[1,2] s[4,5] s[2,3,4]-s[2,3] s[5,6] s[3,4,5]+s[2,3] s[1,2,3] s[3,4,5]+s[5,6] s[2,3,4] s[3,4,5]-s[1,2,3] s[2,3,4] s[3,4,5]],W[157]->Log[(-r[1]+s[1,2]+s[3,4]-s[5,6])/(r[1]+s[1,2]+s[3,4]-s[5,6])],W[158]->Log[(-r[2]+s[2,3]+s[4,5]-s[6,1])/(r[2]+s[2,3]+s[4,5]-s[6,1])],W[159]->Log[(-r[1]-s[1,2]+s[3,4]+s[5,6])/(r[1]-s[1,2]+s[3,4]+s[5,6])],W[160]->Log[(-r[2]-s[2,3]+s[4,5]+s[6,1])/(r[2]-s[2,3]+s[4,5]+s[6,1])],W[161]->Log[(-r[1]+s[1,2]-s[3,4]+s[5,6]-2 s[1,2,3])/(r[1]+s[1,2]-s[3,4]+s[5,6]-2 s[1,2,3])],W[162]->Log[(-r[2]+s[2,3]-s[4,5]+s[6,1]-2 s[2,3,4])/(r[2]+s[2,3]-s[4,5]+s[6,1]-2 s[2,3,4])],W[163]->Log[(-r[1]+s[1,2]+s[3,4]-s[5,6]-2 s[3,4,5])/(r[1]+s[1,2]+s[3,4]-s[5,6]-2 s[3,4,5])],W[164]->Log[(-r[2]+s[2,3]+s[4,5]-s[6,1]-2 s[1,2,3])/(r[2]+s[2,3]+s[4,5]-s[6,1]-2 s[1,2,3])],W[165]->Log[(-r[1]-s[1,2]+s[3,4]+s[5,6]-2 s[2,3,4])/(r[1]-s[1,2]+s[3,4]+s[5,6]-2 s[2,3,4])],W[166]->Log[(-r[2]-s[2,3]+s[4,5]+s[6,1]-2 s[3,4,5])/(r[2]-s[2,3]+s[4,5]+s[6,1]-2 s[3,4,5])],W[182]->Log[(-eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])],W[183]->Log[(-eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])],W[184]->Log[(-eps[3,4,5,6]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[3,4,5,6]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])],W[185]->Log[(-eps[4,5,6,1]+s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]-s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[4,5,6,1]+s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]-s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])],W[186]->Log[(-eps[5,6,1,2]-s[1,2] s[6,1]+s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]-s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[5,6,1,2]-s[1,2] s[6,1]+s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]-s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])],W[187]->Log[(-eps[6,1,2,3]-s[1,2] s[2,3]+s[1,2] s[4,5]+s[1,2] s[6,1]-s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[6,1,2,3]-s[1,2] s[2,3]+s[1,2] s[4,5]+s[1,2] s[6,1]-s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])],W[188]->Log[(-eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]-s[2,3] s[5,6]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]+s[1,2,3] s[2,3,4])/(eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]-s[2,3] s[5,6]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]+s[1,2,3] s[2,3,4])],W[189]->Log[(-eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]-s[3,4] s[6,1]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]+s[2,3,4] s[3,4,5])/(eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]-s[3,4] s[6,1]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]+s[2,3,4] s[3,4,5])],W[190]->Log[(-eps[3,4,5,6]-s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]+s[5,6] s[3,4,5]+s[1,2,3] s[3,4,5])/(eps[3,4,5,6]-s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]+s[5,6] s[3,4,5]+s[1,2,3] s[3,4,5])],W[194]->Log[(-eps[1,2,3,4]-s[1,2] s[2,3]+s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[1,2,3,4]-s[1,2] s[2,3]+s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])],W[195]->Log[(-eps[2,3,4,5]-s[2,3] s[3,4]+s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[2,3,4,5]-s[2,3] s[3,4]+s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])],W[196]->Log[(-eps[3,4,5,6]+s[1,2] s[4,5]-s[3,4] s[4,5]+s[4,5] s[5,6]+s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[3,4,5,6]+s[1,2] s[4,5]-s[3,4] s[4,5]+s[4,5] s[5,6]+s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])],W[197]->Log[(-eps[4,5,6,1]+s[2,3] s[5,6]-s[4,5] s[5,6]+s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[4,5,6,1]+s[2,3] s[5,6]-s[4,5] s[5,6]+s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])],W[198]->Log[(-eps[5,6,1,2]+s[1,2] s[6,1]+s[3,4] s[6,1]-s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[5,6,1,2]+s[1,2] s[6,1]+s[3,4] s[6,1]-s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])],W[199]->Log[(-eps[6,1,2,3]+s[1,2] s[2,3]+s[1,2] s[4,5]-s[1,2] s[6,1]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[6,1,2,3]+s[1,2] s[2,3]+s[1,2] s[4,5]-s[1,2] s[6,1]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])],W[200]->Log[(-eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])],W[201]->Log[(-eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])],W[202]->Log[(-eps[3,4,5,6]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]+s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[3,4,5,6]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]+s[3,4] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])],W[203]->Log[(-eps[4,5,6,1]+s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[4,5,6,1]+s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]-s[1,2,3] s[2,3,4])],W[204]->Log[(-eps[5,6,1,2]-s[1,2] s[6,1]+s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[5,6,1,2]-s[1,2] s[6,1]+s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]-s[2,3,4] s[3,4,5])],W[205]->Log[(-eps[6,1,2,3]-s[1,2] s[2,3]+s[1,2] s[4,5]+s[1,2] s[6,1]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[6,1,2,3]-s[1,2] s[2,3]+s[1,2] s[4,5]+s[1,2] s[6,1]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])],W[206]->Log[(-eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]-s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]+2 s[2,3] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]-s[2,3] s[5,6]+s[3,4] s[1,2,3]+s[1,2] s[2,3,4]+2 s[2,3] s[2,3,4]-s[1,2,3] s[2,3,4])],W[207]->Log[(-eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]-s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]+2 s[3,4] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]-s[3,4] s[6,1]+s[4,5] s[2,3,4]+s[2,3] s[3,4,5]+2 s[3,4] s[3,4,5]-s[2,3,4] s[3,4,5])],W[208]->Log[(-eps[3,4,5,6]-s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]+s[3,4] s[1,2,3]+2 s[4,5] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[3,4,5,6]-s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]+s[3,4] s[1,2,3]+2 s[4,5] s[1,2,3]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])],W[209]->Log[(-eps[4,5,6,1]-s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]+2 s[5,6] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[4,5,6,1]-s[2,3] s[5,6]+s[4,5] s[5,6]-s[5,6] s[6,1]+s[6,1] s[1,2,3]+s[4,5] s[2,3,4]+2 s[5,6] s[2,3,4]-s[1,2,3] s[2,3,4])],W[210]->Log[(-eps[5,6,1,2]-s[1,2] s[6,1]-s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]+2 s[6,1] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[5,6,1,2]-s[1,2] s[6,1]-s[3,4] s[6,1]+s[5,6] s[6,1]+s[1,2] s[2,3,4]+s[5,6] s[3,4,5]+2 s[6,1] s[3,4,5]-s[2,3,4] s[3,4,5])],W[211]->Log[(-eps[6,1,2,3]-s[1,2] s[2,3]-s[1,2] s[4,5]+s[1,2] s[6,1]+2 s[1,2] s[1,2,3]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[6,1,2,3]-s[1,2] s[2,3]-s[1,2] s[4,5]+s[1,2] s[6,1]+2 s[1,2] s[1,2,3]+s[6,1] s[1,2,3]+s[2,3] s[3,4,5]-s[1,2,3] s[3,4,5])],W[218]->Log[(-eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+2 s[1,2] s[5,6]+s[2,3] s[5,6]-2 s[1,2] s[1,2,3]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])/(eps[1,2,3,4]+s[1,2] s[2,3]-s[2,3] s[3,4]+2 s[1,2] s[5,6]+s[2,3] s[5,6]-2 s[1,2] s[1,2,3]+s[3,4] s[1,2,3]-s[1,2] s[2,3,4]-s[1,2,3] s[2,3,4])],W[219]->Log[(-eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+2 s[2,3] s[6,1]+s[3,4] s[6,1]-2 s[2,3] s[2,3,4]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])/(eps[2,3,4,5]+s[2,3] s[3,4]-s[3,4] s[4,5]+2 s[2,3] s[6,1]+s[3,4] s[6,1]-2 s[2,3] s[2,3,4]+s[4,5] s[2,3,4]-s[2,3] s[3,4,5]-s[2,3,4] s[3,4,5])],W[220]->Log[(-eps[3,4,5,6]+2 s[1,2] s[3,4]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]-2 s[3,4] s[3,4,5]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])/(eps[3,4,5,6]+2 s[1,2] s[3,4]+s[1,2] s[4,5]+s[3,4] s[4,5]-s[4,5] s[5,6]-s[3,4] s[1,2,3]-2 s[3,4] s[3,4,5]+s[5,6] s[3,4,5]-s[1,2,3] s[3,4,5])],W[242]->Log[(-eps[1,2,3,5]-s[1,2] (s[4,5]+s[6,1]-s[2,3,4])+s[2,3] (s[3,4]+s[5,6]-s[3,4,5])+s[1,2,3] (-s[3,4]+s[6,1]-s[2,3,4]+s[3,4,5]))/(eps[1,2,3,5]-s[1,2] (s[4,5]+s[6,1]-s[2,3,4])+s[2,3] (s[3,4]+s[5,6]-s[3,4,5])+s[1,2,3] (-s[3,4]+s[6,1]-s[2,3,4]+s[3,4,5]))],W[243]->Log[(-eps[2,3,4,6]+s[3,4] (s[4,5]+s[6,1]-s[1,2,3])-s[2,3] (s[1,2]+s[5,6]-s[3,4,5])+s[2,3,4] (s[1,2]-s[4,5]+s[1,2,3]-s[3,4,5]))/(eps[2,3,4,6]+s[3,4] (s[4,5]+s[6,1]-s[1,2,3])-s[2,3] (s[1,2]+s[5,6]-s[3,4,5])+s[2,3,4] (s[1,2]-s[4,5]+s[1,2,3]-s[3,4,5]))],W[244]->Log[(-eps[3,4,5,1]-s[3,4] (s[2,3]+s[6,1]-s[1,2,3])+s[4,5] (s[1,2]+s[5,6]-s[2,3,4])+(s[2,3]-s[5,6]-s[1,2,3]+s[2,3,4]) s[3,4,5])/(eps[3,4,5,1]-s[3,4] (s[2,3]+s[6,1]-s[1,2,3])+s[4,5] (s[1,2]+s[5,6]-s[2,3,4])+(s[2,3]-s[5,6]-s[1,2,3]+s[2,3,4]) s[3,4,5])],W[245]->Log[(-eps[4,5,6,2]-s[4,5] (s[1,2]+s[3,4]-s[2,3,4])+s[5,6] (s[2,3]+s[6,1]-s[3,4,5])+s[1,2,3] (s[3,4]-s[6,1]-s[2,3,4]+s[3,4,5]))/(eps[4,5,6,2]-s[4,5] (s[1,2]+s[3,4]-s[2,3,4])+s[5,6] (s[2,3]+s[6,1]-s[3,4,5])+s[1,2,3] (s[3,4]-s[6,1]-s[2,3,4]+s[3,4,5]))],W[246]->Log[(-eps[5,6,1,3]+s[6,1] (s[1,2]+s[3,4]-s[1,2,3])-s[5,6] (s[2,3]+s[4,5]-s[3,4,5])+s[2,3,4] (-s[1,2]+s[4,5]+s[1,2,3]-s[3,4,5]))/(eps[5,6,1,3]+s[6,1] (s[1,2]+s[3,4]-s[1,2,3])-s[5,6] (s[2,3]+s[4,5]-s[3,4,5])+s[2,3,4] (-s[1,2]+s[4,5]+s[1,2,3]-s[3,4,5]))],W[247]->Log[(-eps[6,1,2,4]-s[6,1] (s[3,4]+s[5,6]-s[1,2,3])+s[1,2] (s[2,3]+s[4,5]-s[2,3,4])+(-s[2,3]+s[5,6]-s[1,2,3]+s[2,3,4]) s[3,4,5])/(eps[6,1,2,4]-s[6,1] (s[3,4]+s[5,6]-s[1,2,3])+s[1,2] (s[2,3]+s[4,5]-s[2,3,4])+(-s[2,3]+s[5,6]-s[1,2,3]+s[2,3,4]) s[3,4,5])],W[275]->Log[(-eps[1,2,3,4] r[1]+s[1,2]^2 s[2,3]-2 s[1,2] s[2,3] s[3,4]+s[2,3] s[3,4]^2-2 s[1,2] s[2,3] s[5,6]-2 s[1,2] s[3,4] s[5,6]-2 s[2,3] s[3,4] s[5,6]+s[2,3] s[5,6]^2+s[1,2] s[3,4] s[1,2,3]-s[3,4]^2 s[1,2,3]+s[3,4] s[5,6] s[1,2,3]-s[1,2]^2 s[2,3,4]+s[1,2] s[3,4] s[2,3,4]+s[1,2] s[5,6] s[2,3,4]+s[1,2] s[1,2,3] s[2,3,4]+s[3,4] s[1,2,3] s[2,3,4]-s[5,6] s[1,2,3] s[2,3,4])/(eps[1,2,3,4] r[1]+s[1,2]^2 s[2,3]-2 s[1,2] s[2,3] s[3,4]+s[2,3] s[3,4]^2-2 s[1,2] s[2,3] s[5,6]-2 s[1,2] s[3,4] s[5,6]-2 s[2,3] s[3,4] s[5,6]+s[2,3] s[5,6]^2+s[1,2] s[3,4] s[1,2,3]-s[3,4]^2 s[1,2,3]+s[3,4] s[5,6] s[1,2,3]-s[1,2]^2 s[2,3,4]+s[1,2] s[3,4] s[2,3,4]+s[1,2] s[5,6] s[2,3,4]+s[1,2] s[1,2,3] s[2,3,4]+s[3,4] s[1,2,3] s[2,3,4]-s[5,6] s[1,2,3] s[2,3,4])],W[276]->Log[(-eps[2,3,4,5] r[2]+s[2,3]^2 s[3,4]-2 s[2,3] s[3,4] s[4,5]+s[3,4] s[4,5]^2-2 s[2,3] s[3,4] s[6,1]-2 s[2,3] s[4,5] s[6,1]-2 s[3,4] s[4,5] s[6,1]+s[3,4] s[6,1]^2+s[2,3] s[4,5] s[2,3,4]-s[4,5]^2 s[2,3,4]+s[4,5] s[6,1] s[2,3,4]-s[2,3]^2 s[3,4,5]+s[2,3] s[4,5] s[3,4,5]+s[2,3] s[6,1] s[3,4,5]+s[2,3] s[2,3,4] s[3,4,5]+s[4,5] s[2,3,4] s[3,4,5]-s[6,1] s[2,3,4] s[3,4,5])/(eps[2,3,4,5] r[2]+s[2,3]^2 s[3,4]-2 s[2,3] s[3,4] s[4,5]+s[3,4] s[4,5]^2-2 s[2,3] s[3,4] s[6,1]-2 s[2,3] s[4,5] s[6,1]-2 s[3,4] s[4,5] s[6,1]+s[3,4] s[6,1]^2+s[2,3] s[4,5] s[2,3,4]-s[4,5]^2 s[2,3,4]+s[4,5] s[6,1] s[2,3,4]-s[2,3]^2 s[3,4,5]+s[2,3] s[4,5] s[3,4,5]+s[2,3] s[6,1] s[3,4,5]+s[2,3] s[2,3,4] s[3,4,5]+s[4,5] s[2,3,4] s[3,4,5]-s[6,1] s[2,3,4] s[3,4,5])],W[277]->Log[(-eps[3,4,5,6] r[1]+s[1,2]^2 s[4,5]-2 s[1,2] s[3,4] s[4,5]+s[3,4]^2 s[4,5]-2 s[1,2] s[3,4] s[5,6]-2 s[1,2] s[4,5] s[5,6]-2 s[3,4] s[4,5] s[5,6]+s[4,5] s[5,6]^2+s[1,2] s[3,4] s[1,2,3]-s[3,4]^2 s[1,2,3]+s[3,4] s[5,6] s[1,2,3]+s[1,2] s[5,6] s[3,4,5]+s[3,4] s[5,6] s[3,4,5]-s[5,6]^2 s[3,4,5]-s[1,2] s[1,2,3] s[3,4,5]+s[3,4] s[1,2,3] s[3,4,5]+s[5,6] s[1,2,3] s[3,4,5])/(eps[3,4,5,6] r[1]+s[1,2]^2 s[4,5]-2 s[1,2] s[3,4] s[4,5]+s[3,4]^2 s[4,5]-2 s[1,2] s[3,4] s[5,6]-2 s[1,2] s[4,5] s[5,6]-2 s[3,4] s[4,5] s[5,6]+s[4,5] s[5,6]^2+s[1,2] s[3,4] s[1,2,3]-s[3,4]^2 s[1,2,3]+s[3,4] s[5,6] s[1,2,3]+s[1,2] s[5,6] s[3,4,5]+s[3,4] s[5,6] s[3,4,5]-s[5,6]^2 s[3,4,5]-s[1,2] s[1,2,3] s[3,4,5]+s[3,4] s[1,2,3] s[3,4,5]+s[5,6] s[1,2,3] s[3,4,5])],W[278]->Log[(-eps[4,5,6,1] r[2]+s[2,3]^2 s[5,6]-2 s[2,3] s[4,5] s[5,6]+s[4,5]^2 s[5,6]-2 s[2,3] s[4,5] s[6,1]-2 s[2,3] s[5,6] s[6,1]-2 s[4,5] s[5,6] s[6,1]+s[5,6] s[6,1]^2+s[2,3] s[6,1] s[1,2,3]+s[4,5] s[6,1] s[1,2,3]-s[6,1]^2 s[1,2,3]+s[2,3] s[4,5] s[2,3,4]-s[4,5]^2 s[2,3,4]+s[4,5] s[6,1] s[2,3,4]-s[2,3] s[1,2,3] s[2,3,4]+s[4,5] s[1,2,3] s[2,3,4]+s[6,1] s[1,2,3] s[2,3,4])/(eps[4,5,6,1] r[2]+s[2,3]^2 s[5,6]-2 s[2,3] s[4,5] s[5,6]+s[4,5]^2 s[5,6]-2 s[2,3] s[4,5] s[6,1]-2 s[2,3] s[5,6] s[6,1]-2 s[4,5] s[5,6] s[6,1]+s[5,6] s[6,1]^2+s[2,3] s[6,1] s[1,2,3]+s[4,5] s[6,1] s[1,2,3]-s[6,1]^2 s[1,2,3]+s[2,3] s[4,5] s[2,3,4]-s[4,5]^2 s[2,3,4]+s[4,5] s[6,1] s[2,3,4]-s[2,3] s[1,2,3] s[2,3,4]+s[4,5] s[1,2,3] s[2,3,4]+s[6,1] s[1,2,3] s[2,3,4])]};


(*Defintions of r[1],r[2] and eps[i,j,k,l] in Mandelstam variables*)
SqrtDef={r[1]->Sqrt[s[1,2]^2-2 s[1,2] s[3,4]+s[3,4]^2-2 s[1,2] s[5,6]-2 s[3,4] s[5,6]+s[5,6]^2],r[2]->Sqrt[s[2,3]^2-2 s[2,3] s[4,5]+s[4,5]^2-2 s[2,3] s[6,1]-2 s[4,5] s[6,1]+s[6,1]^2],eps[1,2,3,4]->\[Sqrt](s[1,2]^2 s[2,3]^2-2 s[1,2] s[2,3]^2 s[3,4]+s[2,3]^2 s[3,4]^2-2 s[1,2] s[2,3]^2 s[5,6]-4 s[1,2] s[2,3] s[3,4] s[5,6]-2 s[2,3]^2 s[3,4] s[5,6]+s[2,3]^2 s[5,6]^2+2 s[1,2] s[2,3] s[3,4] s[1,2,3]-2 s[2,3] s[3,4]^2 s[1,2,3]+2 s[2,3] s[3,4] s[5,6] s[1,2,3]+s[3,4]^2 s[1,2,3]^2-2 s[1,2]^2 s[2,3] s[2,3,4]+2 s[1,2] s[2,3] s[3,4] s[2,3,4]+2 s[1,2] s[2,3] s[5,6] s[2,3,4]+2 s[1,2] s[2,3] s[1,2,3] s[2,3,4]+2 s[1,2] s[3,4] s[1,2,3] s[2,3,4]+2 s[2,3] s[3,4] s[1,2,3] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]-2 s[3,4] s[1,2,3]^2 s[2,3,4]+s[1,2]^2 s[2,3,4]^2-2 s[1,2] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2),eps[1,2,3,5]->\[Sqrt](s[2,3]^2 s[3,4]^2-2 s[1,2] s[2,3] s[3,4] s[4,5]+s[1,2]^2 s[4,5]^2-4 s[1,2] s[2,3] s[3,4] s[5,6]-2 s[2,3]^2 s[3,4] s[5,6]-2 s[1,2] s[2,3] s[4,5] s[5,6]+s[2,3]^2 s[5,6]^2-2 s[1,2] s[2,3] s[3,4] s[6,1]-2 s[1,2]^2 s[4,5] s[6,1]-4 s[1,2] s[2,3] s[4,5] s[6,1]-2 s[1,2] s[2,3] s[5,6] s[6,1]+s[1,2]^2 s[6,1]^2-2 s[2,3] s[3,4]^2 s[1,2,3]+2 s[1,2] s[3,4] s[4,5] s[1,2,3]+2 s[2,3] s[3,4] s[5,6] s[1,2,3]-2 s[1,2] s[3,4] s[6,1] s[1,2,3]-2 s[2,3] s[3,4] s[6,1] s[1,2,3]+2 s[1,2] s[4,5] s[6,1] s[1,2,3]+2 s[2,3] s[5,6] s[6,1] s[1,2,3]-2 s[1,2] s[6,1]^2 s[1,2,3]+s[3,4]^2 s[1,2,3]^2+2 s[3,4] s[6,1] s[1,2,3]^2+s[6,1]^2 s[1,2,3]^2+2 s[1,2] s[2,3] s[3,4] s[2,3,4]+2 s[1,2]^2 s[4,5] s[2,3,4]+4 s[1,2] s[2,3] s[4,5] s[2,3,4]+2 s[1,2] s[2,3] s[5,6] s[2,3,4]-2 s[1,2]^2 s[6,1] s[2,3,4]+2 s[1,2] s[3,4] s[1,2,3] s[2,3,4]+2 s[2,3] s[3,4] s[1,2,3] s[2,3,4]-2 s[1,2] s[4,5] s[1,2,3] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]+4 s[1,2] s[6,1] s[1,2,3] s[2,3,4]-2 s[3,4] s[1,2,3]^2 s[2,3,4]-2 s[6,1] s[1,2,3]^2 s[2,3,4]+s[1,2]^2 s[2,3,4]^2-2 s[1,2] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2-2 s[2,3]^2 s[3,4] s[3,4,5]+2 s[1,2] s[2,3] s[4,5] s[3,4,5]+4 s[1,2] s[2,3] s[5,6] s[3,4,5]+2 s[2,3]^2 s[5,6] s[3,4,5]+2 s[1,2] s[2,3] s[6,1] s[3,4,5]+4 s[2,3] s[3,4] s[1,2,3] s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]-2 s[2,3] s[5,6] s[1,2,3] s[3,4,5]+2 s[1,2] s[6,1] s[1,2,3] s[3,4,5]+2 s[2,3] s[6,1] s[1,2,3] s[3,4,5]-2 s[3,4] s[1,2,3]^2 s[3,4,5]-2 s[6,1] s[1,2,3]^2 s[3,4,5]-2 s[1,2] s[2,3] s[2,3,4] s[3,4,5]-2 s[1,2] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[2,3] s[1,2,3] s[2,3,4] s[3,4,5]+2 s[1,2,3]^2 s[2,3,4] s[3,4,5]+s[2,3]^2 s[3,4,5]^2-2 s[2,3] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2),eps[2,3,4,5]->\[Sqrt](s[2,3]^2 s[3,4]^2-2 s[2,3] s[3,4]^2 s[4,5]+s[3,4]^2 s[4,5]^2-2 s[2,3] s[3,4]^2 s[6,1]-4 s[2,3] s[3,4] s[4,5] s[6,1]-2 s[3,4]^2 s[4,5] s[6,1]+s[3,4]^2 s[6,1]^2+2 s[2,3] s[3,4] s[4,5] s[2,3,4]-2 s[3,4] s[4,5]^2 s[2,3,4]+2 s[3,4] s[4,5] s[6,1] s[2,3,4]+s[4,5]^2 s[2,3,4]^2-2 s[2,3]^2 s[3,4] s[3,4,5]+2 s[2,3] s[3,4] s[4,5] s[3,4,5]+2 s[2,3] s[3,4] s[6,1] s[3,4,5]+2 s[2,3] s[3,4] s[2,3,4] s[3,4,5]+2 s[2,3] s[4,5] s[2,3,4] s[3,4,5]+2 s[3,4] s[4,5] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]-2 s[4,5] s[2,3,4]^2 s[3,4,5]+s[2,3]^2 s[3,4,5]^2-2 s[2,3] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2),eps[2,3,4,6]->\[Sqrt](s[1,2]^2 s[2,3]^2-2 s[1,2] s[2,3] s[3,4] s[4,5]+s[3,4]^2 s[4,5]^2-2 s[1,2] s[2,3]^2 s[5,6]-4 s[1,2] s[2,3] s[3,4] s[5,6]-2 s[2,3] s[3,4] s[4,5] s[5,6]+s[2,3]^2 s[5,6]^2-2 s[1,2] s[2,3] s[3,4] s[6,1]-4 s[2,3] s[3,4] s[4,5] s[6,1]-2 s[3,4]^2 s[4,5] s[6,1]-2 s[2,3] s[3,4] s[5,6] s[6,1]+s[3,4]^2 s[6,1]^2+2 s[1,2] s[2,3] s[3,4] s[1,2,3]-2 s[3,4]^2 s[4,5] s[1,2,3]+2 s[2,3] s[3,4] s[5,6] s[1,2,3]+4 s[2,3] s[3,4] s[6,1] s[1,2,3]+2 s[3,4]^2 s[6,1] s[1,2,3]+s[3,4]^2 s[1,2,3]^2-2 s[1,2]^2 s[2,3] s[2,3,4]-2 s[1,2] s[2,3] s[4,5] s[2,3,4]-2 s[1,2] s[3,4] s[4,5] s[2,3,4]-2 s[3,4] s[4,5]^2 s[2,3,4]+2 s[1,2] s[2,3] s[5,6] s[2,3,4]+2 s[2,3] s[4,5] s[5,6] s[2,3,4]+2 s[1,2] s[3,4] s[6,1] s[2,3,4]+2 s[3,4] s[4,5] s[6,1] s[2,3,4]+2 s[1,2] s[2,3] s[1,2,3] s[2,3,4]+2 s[1,2] s[3,4] s[1,2,3] s[2,3,4]+4 s[3,4] s[4,5] s[1,2,3] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]-2 s[3,4] s[6,1] s[1,2,3] s[2,3,4]-2 s[3,4] s[1,2,3]^2 s[2,3,4]+s[1,2]^2 s[2,3,4]^2+2 s[1,2] s[4,5] s[2,3,4]^2+s[4,5]^2 s[2,3,4]^2-2 s[1,2] s[1,2,3] s[2,3,4]^2-2 s[4,5] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2-2 s[1,2] s[2,3]^2 s[3,4,5]+2 s[2,3] s[3,4] s[4,5] s[3,4,5]+2 s[2,3]^2 s[5,6] s[3,4,5]+4 s[2,3] s[3,4] s[5,6] s[3,4,5]+2 s[2,3] s[3,4] s[6,1] s[3,4,5]-2 s[2,3] s[3,4] s[1,2,3] s[3,4,5]+4 s[1,2] s[2,3] s[2,3,4] s[3,4,5]+2 s[2,3] s[4,5] s[2,3,4] s[3,4,5]+2 s[3,4] s[4,5] s[2,3,4] s[3,4,5]-2 s[2,3] s[5,6] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]-2 s[2,3] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[3,4] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[1,2] s[2,3,4]^2 s[3,4,5]-2 s[4,5] s[2,3,4]^2 s[3,4,5]+2 s[1,2,3] s[2,3,4]^2 s[3,4,5]+s[2,3]^2 s[3,4,5]^2-2 s[2,3] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2),eps[3,4,5,1]->\[Sqrt](s[2,3]^2 s[3,4]^2-2 s[1,2] s[2,3] s[3,4] s[4,5]+s[1,2]^2 s[4,5]^2-4 s[1,2] s[3,4] s[4,5] s[5,6]-2 s[2,3] s[3,4] s[4,5] s[5,6]-2 s[1,2] s[4,5]^2 s[5,6]+s[4,5]^2 s[5,6]^2-2 s[2,3] s[3,4]^2 s[6,1]-2 s[1,2] s[3,4] s[4,5] s[6,1]-4 s[2,3] s[3,4] s[4,5] s[6,1]-2 s[3,4] s[4,5] s[5,6] s[6,1]+s[3,4]^2 s[6,1]^2-2 s[2,3] s[3,4]^2 s[1,2,3]+2 s[1,2] s[3,4] s[4,5] s[1,2,3]+2 s[3,4] s[4,5] s[5,6] s[1,2,3]+2 s[3,4]^2 s[6,1] s[1,2,3]+4 s[3,4] s[4,5] s[6,1] s[1,2,3]+s[3,4]^2 s[1,2,3]^2+4 s[1,2] s[3,4] s[4,5] s[2,3,4]+2 s[2,3] s[3,4] s[4,5] s[2,3,4]+2 s[1,2] s[4,5]^2 s[2,3,4]-2 s[4,5]^2 s[5,6] s[2,3,4]+2 s[3,4] s[4,5] s[6,1] s[2,3,4]-2 s[3,4] s[4,5] s[1,2,3] s[2,3,4]+s[4,5]^2 s[2,3,4]^2-2 s[2,3]^2 s[3,4] s[3,4,5]+2 s[1,2] s[2,3] s[4,5] s[3,4,5]-2 s[2,3] s[3,4] s[5,6] s[3,4,5]+2 s[1,2] s[4,5] s[5,6] s[3,4,5]-2 s[2,3] s[4,5] s[5,6] s[3,4,5]-2 s[4,5] s[5,6]^2 s[3,4,5]+2 s[2,3] s[3,4] s[6,1] s[3,4,5]+2 s[3,4] s[5,6] s[6,1] s[3,4,5]+4 s[2,3] s[3,4] s[1,2,3] s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]+2 s[3,4] s[5,6] s[1,2,3] s[3,4,5]+2 s[4,5] s[5,6] s[1,2,3] s[3,4,5]-2 s[3,4] s[6,1] s[1,2,3] s[3,4,5]-2 s[3,4] s[1,2,3]^2 s[3,4,5]+2 s[2,3] s[3,4] s[2,3,4] s[3,4,5]-2 s[1,2] s[4,5] s[2,3,4] s[3,4,5]+2 s[2,3] s[4,5] s[2,3,4] s[3,4,5]+4 s[4,5] s[5,6] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]-2 s[3,4] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[4,5] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[4,5] s[2,3,4]^2 s[3,4,5]+s[2,3]^2 s[3,4,5]^2+2 s[2,3] s[5,6] s[3,4,5]^2+s[5,6]^2 s[3,4,5]^2-2 s[2,3] s[1,2,3] s[3,4,5]^2-2 s[5,6] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2-2 s[2,3] s[2,3,4] s[3,4,5]^2-2 s[5,6] s[2,3,4] s[3,4,5]^2+2 s[1,2,3] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2),eps[3,4,5,6]->\[Sqrt](s[1,2]^2 s[4,5]^2-2 s[1,2] s[3,4] s[4,5]^2+s[3,4]^2 s[4,5]^2-4 s[1,2] s[3,4] s[4,5] s[5,6]-2 s[1,2] s[4,5]^2 s[5,6]-2 s[3,4] s[4,5]^2 s[5,6]+s[4,5]^2 s[5,6]^2+2 s[1,2] s[3,4] s[4,5] s[1,2,3]-2 s[3,4]^2 s[4,5] s[1,2,3]+2 s[3,4] s[4,5] s[5,6] s[1,2,3]+s[3,4]^2 s[1,2,3]^2+2 s[1,2] s[4,5] s[5,6] s[3,4,5]+2 s[3,4] s[4,5] s[5,6] s[3,4,5]-2 s[4,5] s[5,6]^2 s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]+2 s[3,4] s[4,5] s[1,2,3] s[3,4,5]+2 s[3,4] s[5,6] s[1,2,3] s[3,4,5]+2 s[4,5] s[5,6] s[1,2,3] s[3,4,5]-2 s[3,4] s[1,2,3]^2 s[3,4,5]+s[5,6]^2 s[3,4,5]^2-2 s[5,6] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2),eps[4,5,6,1]->\[Sqrt](s[2,3]^2 s[5,6]^2-2 s[2,3] s[4,5] s[5,6]^2+s[4,5]^2 s[5,6]^2-4 s[2,3] s[4,5] s[5,6] s[6,1]-2 s[2,3] s[5,6]^2 s[6,1]-2 s[4,5] s[5,6]^2 s[6,1]+s[5,6]^2 s[6,1]^2+2 s[2,3] s[5,6] s[6,1] s[1,2,3]+2 s[4,5] s[5,6] s[6,1] s[1,2,3]-2 s[5,6] s[6,1]^2 s[1,2,3]+s[6,1]^2 s[1,2,3]^2+2 s[2,3] s[4,5] s[5,6] s[2,3,4]-2 s[4,5]^2 s[5,6] s[2,3,4]+2 s[4,5] s[5,6] s[6,1] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]+2 s[4,5] s[5,6] s[1,2,3] s[2,3,4]+2 s[4,5] s[6,1] s[1,2,3] s[2,3,4]+2 s[5,6] s[6,1] s[1,2,3] s[2,3,4]-2 s[6,1] s[1,2,3]^2 s[2,3,4]+s[4,5]^2 s[2,3,4]^2-2 s[4,5] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2),eps[4,5,6,2]->\[Sqrt](s[1,2]^2 s[4,5]^2-2 s[1,2] s[3,4] s[4,5]^2+s[3,4]^2 s[4,5]^2-2 s[1,2] s[2,3] s[4,5] s[5,6]-4 s[1,2] s[3,4] s[4,5] s[5,6]-2 s[2,3] s[3,4] s[4,5] s[5,6]+s[2,3]^2 s[5,6]^2-2 s[1,2] s[4,5] s[5,6] s[6,1]-4 s[2,3] s[4,5] s[5,6] s[6,1]-2 s[3,4] s[4,5] s[5,6] s[6,1]-2 s[2,3] s[5,6]^2 s[6,1]+s[5,6]^2 s[6,1]^2+2 s[1,2] s[3,4] s[4,5] s[1,2,3]-2 s[3,4]^2 s[4,5] s[1,2,3]+2 s[2,3] s[3,4] s[5,6] s[1,2,3]+2 s[1,2] s[4,5] s[6,1] s[1,2,3]-2 s[3,4] s[4,5] s[6,1] s[1,2,3]+2 s[2,3] s[5,6] s[6,1] s[1,2,3]-2 s[3,4] s[5,6] s[6,1] s[1,2,3]-2 s[5,6] s[6,1]^2 s[1,2,3]+s[3,4]^2 s[1,2,3]^2+2 s[3,4] s[6,1] s[1,2,3]^2+s[6,1]^2 s[1,2,3]^2+2 s[1,2] s[4,5]^2 s[2,3,4]-2 s[3,4] s[4,5]^2 s[2,3,4]+4 s[1,2] s[4,5] s[5,6] s[2,3,4]+2 s[2,3] s[4,5] s[5,6] s[2,3,4]+2 s[4,5] s[5,6] s[6,1] s[2,3,4]-2 s[1,2] s[4,5] s[1,2,3] s[2,3,4]+4 s[3,4] s[4,5] s[1,2,3] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]+2 s[4,5] s[6,1] s[1,2,3] s[2,3,4]+2 s[5,6] s[6,1] s[1,2,3] s[2,3,4]-2 s[3,4] s[1,2,3]^2 s[2,3,4]-2 s[6,1] s[1,2,3]^2 s[2,3,4]+s[4,5]^2 s[2,3,4]^2-2 s[4,5] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2+2 s[1,2] s[4,5] s[5,6] s[3,4,5]+4 s[2,3] s[4,5] s[5,6] s[3,4,5]+2 s[3,4] s[4,5] s[5,6] s[3,4,5]+2 s[2,3] s[5,6]^2 s[3,4,5]-2 s[5,6]^2 s[6,1] s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]+2 s[3,4] s[4,5] s[1,2,3] s[3,4,5]-2 s[2,3] s[5,6] s[1,2,3] s[3,4,5]+2 s[3,4] s[5,6] s[1,2,3] s[3,4,5]+4 s[5,6] s[6,1] s[1,2,3] s[3,4,5]-2 s[3,4] s[1,2,3]^2 s[3,4,5]-2 s[6,1] s[1,2,3]^2 s[3,4,5]-2 s[4,5] s[5,6] s[2,3,4] s[3,4,5]-2 s[4,5] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[5,6] s[1,2,3] s[2,3,4] s[3,4,5]+2 s[1,2,3]^2 s[2,3,4] s[3,4,5]+s[5,6]^2 s[3,4,5]^2-2 s[5,6] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2),eps[5,6,1,2]->\[Sqrt](-4 s[1,2] s[3,4] s[5,6] s[6,1]+s[1,2]^2 s[6,1]^2-2 s[1,2] s[3,4] s[6,1]^2+s[3,4]^2 s[6,1]^2-2 s[1,2] s[5,6] s[6,1]^2-2 s[3,4] s[5,6] s[6,1]^2+s[5,6]^2 s[6,1]^2-2 s[1,2]^2 s[6,1] s[2,3,4]+2 s[1,2] s[3,4] s[6,1] s[2,3,4]+2 s[1,2] s[5,6] s[6,1] s[2,3,4]+s[1,2]^2 s[2,3,4]^2+2 s[1,2] s[5,6] s[6,1] s[3,4,5]+2 s[3,4] s[5,6] s[6,1] s[3,4,5]-2 s[5,6]^2 s[6,1] s[3,4,5]+2 s[1,2] s[5,6] s[2,3,4] s[3,4,5]+2 s[1,2] s[6,1] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]+2 s[5,6] s[6,1] s[2,3,4] s[3,4,5]-2 s[1,2] s[2,3,4]^2 s[3,4,5]+s[5,6]^2 s[3,4,5]^2-2 s[5,6] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2),eps[5,6,1,3]->\[Sqrt](s[2,3]^2 s[5,6]^2-2 s[2,3] s[4,5] s[5,6]^2+s[4,5]^2 s[5,6]^2-2 s[1,2] s[2,3] s[5,6] s[6,1]-4 s[1,2] s[3,4] s[5,6] s[6,1]-2 s[2,3] s[3,4] s[5,6] s[6,1]-2 s[1,2] s[4,5] s[5,6] s[6,1]-4 s[2,3] s[4,5] s[5,6] s[6,1]-2 s[3,4] s[4,5] s[5,6] s[6,1]+s[1,2]^2 s[6,1]^2-2 s[1,2] s[3,4] s[6,1]^2+s[3,4]^2 s[6,1]^2+2 s[2,3] s[5,6] s[6,1] s[1,2,3]+4 s[3,4] s[5,6] s[6,1] s[1,2,3]+2 s[4,5] s[5,6] s[6,1] s[1,2,3]-2 s[1,2] s[6,1]^2 s[1,2,3]+2 s[3,4] s[6,1]^2 s[1,2,3]+s[6,1]^2 s[1,2,3]^2+2 s[1,2] s[2,3] s[5,6] s[2,3,4]-2 s[1,2] s[4,5] s[5,6] s[2,3,4]+2 s[2,3] s[4,5] s[5,6] s[2,3,4]-2 s[4,5]^2 s[5,6] s[2,3,4]-2 s[1,2]^2 s[6,1] s[2,3,4]+2 s[1,2] s[3,4] s[6,1] s[2,3,4]-2 s[1,2] s[4,5] s[6,1] s[2,3,4]+2 s[3,4] s[4,5] s[6,1] s[2,3,4]-2 s[2,3] s[5,6] s[1,2,3] s[2,3,4]+2 s[4,5] s[5,6] s[1,2,3] s[2,3,4]+4 s[1,2] s[6,1] s[1,2,3] s[2,3,4]-2 s[3,4] s[6,1] s[1,2,3] s[2,3,4]+2 s[4,5] s[6,1] s[1,2,3] s[2,3,4]-2 s[6,1] s[1,2,3]^2 s[2,3,4]+s[1,2]^2 s[2,3,4]^2+2 s[1,2] s[4,5] s[2,3,4]^2+s[4,5]^2 s[2,3,4]^2-2 s[1,2] s[1,2,3] s[2,3,4]^2-2 s[4,5] s[1,2,3] s[2,3,4]^2+s[1,2,3]^2 s[2,3,4]^2+2 s[2,3] s[5,6]^2 s[3,4,5]-2 s[4,5] s[5,6]^2 s[3,4,5]+2 s[1,2] s[5,6] s[6,1] s[3,4,5]+4 s[2,3] s[5,6] s[6,1] s[3,4,5]+2 s[3,4] s[5,6] s[6,1] s[3,4,5]-2 s[5,6] s[6,1] s[1,2,3] s[3,4,5]+2 s[1,2] s[5,6] s[2,3,4] s[3,4,5]-2 s[2,3] s[5,6] s[2,3,4] s[3,4,5]+4 s[4,5] s[5,6] s[2,3,4] s[3,4,5]+2 s[1,2] s[6,1] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]-2 s[5,6] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[6,1] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[1,2] s[2,3,4]^2 s[3,4,5]-2 s[4,5] s[2,3,4]^2 s[3,4,5]+2 s[1,2,3] s[2,3,4]^2 s[3,4,5]+s[5,6]^2 s[3,4,5]^2-2 s[5,6] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2),eps[6,1,2,3]->\[Sqrt](s[1,2]^2 s[2,3]^2-2 s[1,2]^2 s[2,3] s[4,5]+s[1,2]^2 s[4,5]^2-2 s[1,2]^2 s[2,3] s[6,1]-2 s[1,2]^2 s[4,5] s[6,1]-4 s[1,2] s[2,3] s[4,5] s[6,1]+s[1,2]^2 s[6,1]^2+2 s[1,2] s[2,3] s[6,1] s[1,2,3]+2 s[1,2] s[4,5] s[6,1] s[1,2,3]-2 s[1,2] s[6,1]^2 s[1,2,3]+s[6,1]^2 s[1,2,3]^2-2 s[1,2] s[2,3]^2 s[3,4,5]+2 s[1,2] s[2,3] s[4,5] s[3,4,5]+2 s[1,2] s[2,3] s[6,1] s[3,4,5]+2 s[1,2] s[2,3] s[1,2,3] s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]+2 s[1,2] s[6,1] s[1,2,3] s[3,4,5]+2 s[2,3] s[6,1] s[1,2,3] s[3,4,5]-2 s[6,1] s[1,2,3]^2 s[3,4,5]+s[2,3]^2 s[3,4,5]^2-2 s[2,3] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2),eps[6,1,2,4]->\[Sqrt](s[1,2]^2 s[2,3]^2-2 s[1,2]^2 s[2,3] s[4,5]+s[1,2]^2 s[4,5]^2-2 s[1,2] s[2,3] s[3,4] s[6,1]-4 s[1,2] s[2,3] s[4,5] s[6,1]-2 s[1,2] s[3,4] s[4,5] s[6,1]-2 s[1,2] s[2,3] s[5,6] s[6,1]-4 s[1,2] s[3,4] s[5,6] s[6,1]-2 s[1,2] s[4,5] s[5,6] s[6,1]+s[3,4]^2 s[6,1]^2-2 s[3,4] s[5,6] s[6,1]^2+s[5,6]^2 s[6,1]^2+2 s[1,2] s[2,3] s[6,1] s[1,2,3]+4 s[1,2] s[3,4] s[6,1] s[1,2,3]+2 s[1,2] s[4,5] s[6,1] s[1,2,3]+2 s[3,4] s[6,1]^2 s[1,2,3]-2 s[5,6] s[6,1]^2 s[1,2,3]+s[6,1]^2 s[1,2,3]^2-2 s[1,2]^2 s[2,3] s[2,3,4]+2 s[1,2]^2 s[4,5] s[2,3,4]+2 s[1,2] s[3,4] s[6,1] s[2,3,4]+4 s[1,2] s[4,5] s[6,1] s[2,3,4]+2 s[1,2] s[5,6] s[6,1] s[2,3,4]-2 s[1,2] s[6,1] s[1,2,3] s[2,3,4]+s[1,2]^2 s[2,3,4]^2-2 s[1,2] s[2,3]^2 s[3,4,5]+2 s[1,2] s[2,3] s[4,5] s[3,4,5]-2 s[1,2] s[2,3] s[5,6] s[3,4,5]+2 s[1,2] s[4,5] s[5,6] s[3,4,5]+2 s[2,3] s[3,4] s[6,1] s[3,4,5]-2 s[2,3] s[5,6] s[6,1] s[3,4,5]+2 s[3,4] s[5,6] s[6,1] s[3,4,5]-2 s[5,6]^2 s[6,1] s[3,4,5]+2 s[1,2] s[2,3] s[1,2,3] s[3,4,5]-2 s[1,2] s[4,5] s[1,2,3] s[3,4,5]+2 s[2,3] s[6,1] s[1,2,3] s[3,4,5]-2 s[3,4] s[6,1] s[1,2,3] s[3,4,5]+4 s[5,6] s[6,1] s[1,2,3] s[3,4,5]-2 s[6,1] s[1,2,3]^2 s[3,4,5]+4 s[1,2] s[2,3] s[2,3,4] s[3,4,5]-2 s[1,2] s[4,5] s[2,3,4] s[3,4,5]+2 s[1,2] s[5,6] s[2,3,4] s[3,4,5]-2 s[3,4] s[6,1] s[2,3,4] s[3,4,5]+2 s[5,6] s[6,1] s[2,3,4] s[3,4,5]-2 s[1,2] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[6,1] s[1,2,3] s[2,3,4] s[3,4,5]-2 s[1,2] s[2,3,4]^2 s[3,4,5]+s[2,3]^2 s[3,4,5]^2+2 s[2,3] s[5,6] s[3,4,5]^2+s[5,6]^2 s[3,4,5]^2-2 s[2,3] s[1,2,3] s[3,4,5]^2-2 s[5,6] s[1,2,3] s[3,4,5]^2+s[1,2,3]^2 s[3,4,5]^2-2 s[2,3] s[2,3,4] s[3,4,5]^2-2 s[5,6] s[2,3,4] s[3,4,5]^2+2 s[1,2,3] s[2,3,4] s[3,4,5]^2+s[2,3,4]^2 s[3,4,5]^2)};


(*Definitions of Mandelstam variables and eps[i,j,k,l] in momentum twistors; br[a,b,c,d]:=<abcd>*)
VarInMomTwistors={s[1,2]->br[6,1,2,3]/(br[2,3,A,B] br[6,1,A,B]),s[2,3]->br[1,2,3,4]/(br[1,2,A,B] br[3,4,A,B]),s[3,4]->br[2,3,4,5]/(br[2,3,A,B] br[4,5,A,B]),s[4,5]->br[3,4,5,6]/(br[3,4,A,B] br[5,6,A,B]),s[5,6]->br[4,5,6,1]/(br[4,5,A,B] br[6,1,A,B]),s[6,1]->br[5,6,1,2]/(br[1,2,A,B] br[5,6,A,B]),s[1,2,3]->br[6,1,3,4]/(br[3,4,A,B] br[6,1,A,B]),s[2,3,4]->br[1,2,4,5]/(br[1,2,A,B] br[4,5,A,B]),s[3,4,5]->br[2,3,5,6]/(br[2,3,A,B] br[5,6,A,B]),eps[1,2,3,4]->(-br[1,2,A,B] br[1,3,4,6] br[2,3,4,5]-br[1,2,3,6] br[1,4,A,B] br[2,3,4,5]+br[1,2,3,4] br[1,6,A,B] br[2,3,4,5]+br[1,2,4,5] br[1,3,4,6] br[2,3,A,B]-br[1,2,3,4] br[1,4,5,6] br[2,3,A,B]-br[1,2,3,6] br[1,3,4,5] br[2,4,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B]),eps[1,2,3,5]->(-br[1,2,5,6] br[1,3,A,B] br[2,3,4,6] br[4,5,A,B]+br[1,2,A,B] br[1,3,4,6] br[2,3,5,6] br[4,5,A,B]-br[1,2,3,4] br[1,6,A,B] br[2,3,5,6] br[4,5,A,B]-br[1,2,3,6] br[1,2,A,B] br[3,4,5,6] br[4,5,A,B]-br[1,2,3,4] br[1,2,5,6] br[3,6,A,B] br[4,5,A,B]+br[1,2,A,B] br[1,3,4,6] br[2,3,4,5] br[5,6,A,B]+br[1,2,3,6] br[1,4,A,B] br[2,3,4,5] br[5,6,A,B]-br[1,2,3,4] br[1,6,A,B] br[2,3,4,5] br[5,6,A,B]-br[1,2,4,5] br[1,3,4,6] br[2,3,A,B] br[5,6,A,B]+br[1,2,3,4] br[1,4,5,6] br[2,3,A,B] br[5,6,A,B]+br[1,2,3,6] br[1,3,4,5] br[2,4,A,B] br[5,6,A,B]+br[1,2,3,4] br[1,2,3,6] br[4,5,A,B] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[2,3,4,5]->(br[1,2,A,B] br[2,3,4,5] br[3,4,5,6]-br[1,2,4,5] br[2,3,A,B] br[3,4,5,6]-br[1,2,3,4] br[2,5,A,B] br[3,4,5,6]-br[1,2,5,6] br[2,3,4,5] br[3,4,A,B]+br[1,2,4,5] br[2,3,5,6] br[3,4,A,B]-br[1,2,3,4] br[2,4,5,6] br[3,5,A,B])/(br[1,2,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[2,3,4,6]->(-br[1,2,A,B] br[1,6,A,B] br[2,3,4,5] br[3,4,5,6]+br[1,2,4,5] br[1,6,A,B] br[2,3,A,B] br[3,4,5,6]+br[1,2,3,4] br[1,6,A,B] br[2,5,A,B] br[3,4,5,6]+br[1,2,5,6] br[1,6,A,B] br[2,3,4,5] br[3,4,A,B]-br[1,2,4,5] br[1,6,A,B] br[2,3,5,6] br[3,4,A,B]+br[1,2,3,4] br[1,6,A,B] br[2,4,5,6] br[3,5,A,B]-br[1,2,A,B] br[1,3,4,6] br[2,3,4,5] br[5,6,A,B]-br[1,2,3,6] br[1,4,A,B] br[2,3,4,5] br[5,6,A,B]+br[1,2,3,4] br[1,6,A,B] br[2,3,4,5] br[5,6,A,B]+br[1,2,4,5] br[1,3,4,6] br[2,3,A,B] br[5,6,A,B]-br[1,2,3,4] br[1,4,5,6] br[2,3,A,B] br[5,6,A,B]-br[1,2,3,6] br[1,3,4,5] br[2,4,A,B] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[3,4,5,1]->(br[1,2,A,B] br[1,6,A,B] br[2,3,4,5] br[3,4,5,6]-br[1,2,A,B] br[1,4,5,6] br[2,3,A,B] br[3,4,5,6]-br[1,2,4,5] br[1,6,A,B] br[2,3,A,B] br[3,4,5,6]-br[1,2,3,4] br[1,6,A,B] br[2,5,A,B] br[3,4,5,6]-br[1,2,5,6] br[1,6,A,B] br[2,3,4,5] br[3,4,A,B]+br[1,2,A,B] br[1,4,5,6] br[2,3,5,6] br[3,4,A,B]+br[1,2,4,5] br[1,6,A,B] br[2,3,5,6] br[3,4,A,B]-br[1,2,3,4] br[1,6,A,B] br[2,4,5,6] br[3,5,A,B]+br[1,2,A,B] br[1,4,5,6] br[2,3,4,5] br[3,6,A,B]-br[1,2,A,B] br[1,3,4,6] br[2,3,5,6] br[4,5,A,B]+br[1,2,3,6] br[1,2,A,B] br[3,4,5,6] br[4,5,A,B]+br[1,2,A,B] br[1,3,5,6] br[2,3,4,5] br[4,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[3,4,5,6]->-((-br[1,4,5,6] br[2,3,A,B] br[3,4,5,6]+br[1,4,5,6] br[2,3,5,6] br[3,4,A,B]+br[1,4,5,6] br[2,3,4,5] br[3,6,A,B]-br[1,3,4,6] br[2,3,5,6] br[4,5,A,B]+br[1,2,3,6] br[3,4,5,6] br[4,5,A,B]+br[1,3,5,6] br[2,3,4,5] br[4,6,A,B])/(br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B])),eps[4,5,6,1]->-((br[1,2,5,6] br[1,4,A,B] br[3,4,5,6]+br[1,2,4,6] br[1,5,A,B] br[3,4,5,6]-br[1,2,5,6] br[1,4,5,6] br[3,4,A,B]+br[1,2,5,6] br[1,3,4,6] br[4,5,A,B]-br[1,2,4,5] br[1,3,4,6] br[5,6,A,B]+br[1,2,3,4] br[1,4,5,6] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B])),eps[4,5,6,2]->(br[1,2,A,B] br[1,4,5,6] br[2,3,A,B] br[3,4,5,6]+br[1,2,5,6] br[1,4,A,B] br[2,3,A,B] br[3,4,5,6]+br[1,2,4,6] br[1,5,A,B] br[2,3,A,B] br[3,4,5,6]-br[1,2,A,B] br[1,4,5,6] br[2,3,5,6] br[3,4,A,B]-br[1,2,5,6] br[1,4,5,6] br[2,3,A,B] br[3,4,A,B]-br[1,2,A,B] br[1,4,5,6] br[2,3,4,5] br[3,6,A,B]+br[1,2,A,B] br[1,3,4,6] br[2,3,5,6] br[4,5,A,B]+br[1,2,5,6] br[1,3,4,6] br[2,3,A,B] br[4,5,A,B]-br[1,2,3,6] br[1,2,A,B] br[3,4,5,6] br[4,5,A,B]-br[1,2,A,B] br[1,3,5,6] br[2,3,4,5] br[4,6,A,B]-br[1,2,4,5] br[1,3,4,6] br[2,3,A,B] br[5,6,A,B]+br[1,2,3,4] br[1,4,5,6] br[2,3,A,B] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[5,6,1,2]->(-br[1,2,5,6] br[1,6,A,B] br[2,3,4,5]+br[1,2,4,5] br[1,6,A,B] br[2,3,5,6]-br[1,2,3,6] br[1,4,5,6] br[2,5,A,B]-br[1,2,3,5] br[1,4,5,6] br[2,6,A,B]+br[1,2,3,6] br[1,2,5,6] br[4,5,A,B]-br[1,2,3,6] br[1,2,4,5] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[4,5,A,B] br[5,6,A,B]),eps[5,6,1,3]->(-br[1,2,5,6] br[1,4,A,B] br[2,3,A,B] br[3,4,5,6]-br[1,2,4,6] br[1,5,A,B] br[2,3,A,B] br[3,4,5,6]+br[1,2,5,6] br[1,6,A,B] br[2,3,4,5] br[3,4,A,B]-br[1,2,4,5] br[1,6,A,B] br[2,3,5,6] br[3,4,A,B]+br[1,2,5,6] br[1,4,5,6] br[2,3,A,B] br[3,4,A,B]+br[1,2,3,6] br[1,4,5,6] br[2,5,A,B] br[3,4,A,B]+br[1,2,3,5] br[1,4,5,6] br[2,6,A,B] br[3,4,A,B]-br[1,2,5,6] br[1,3,4,6] br[2,3,A,B] br[4,5,A,B]-br[1,2,3,6] br[1,2,5,6] br[3,4,A,B] br[4,5,A,B]+br[1,2,4,5] br[1,3,4,6] br[2,3,A,B] br[5,6,A,B]-br[1,2,3,4] br[1,4,5,6] br[2,3,A,B] br[5,6,A,B]+br[1,2,3,6] br[1,2,4,5] br[3,4,A,B] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B]),eps[6,1,2,3]->(-br[1,2,5,6] br[1,3,A,B] br[2,3,4,6]+br[1,2,A,B] br[1,3,4,6] br[2,3,5,6]-br[1,2,3,4] br[1,6,A,B] br[2,3,5,6]-br[1,2,3,6] br[1,2,A,B] br[3,4,5,6]-br[1,2,3,4] br[1,2,5,6] br[3,6,A,B]+br[1,2,3,4] br[1,2,3,6] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[5,6,A,B]),eps[6,1,2,4]->(-br[1,2,5,6] br[1,6,A,B] br[2,3,4,5] br[3,4,A,B]+br[1,2,4,5] br[1,6,A,B] br[2,3,5,6] br[3,4,A,B]-br[1,2,3,6] br[1,4,5,6] br[2,5,A,B] br[3,4,A,B]-br[1,2,3,5] br[1,4,5,6] br[2,6,A,B] br[3,4,A,B]+br[1,2,5,6] br[1,3,A,B] br[2,3,4,6] br[4,5,A,B]-br[1,2,A,B] br[1,3,4,6] br[2,3,5,6] br[4,5,A,B]+br[1,2,3,4] br[1,6,A,B] br[2,3,5,6] br[4,5,A,B]+br[1,2,3,6] br[1,2,A,B] br[3,4,5,6] br[4,5,A,B]+br[1,2,3,6] br[1,2,5,6] br[3,4,A,B] br[4,5,A,B]+br[1,2,3,4] br[1,2,5,6] br[3,6,A,B] br[4,5,A,B]-br[1,2,3,6] br[1,2,4,5] br[3,4,A,B] br[5,6,A,B]-br[1,2,3,4] br[1,2,3,6] br[4,5,A,B] br[5,6,A,B])/(br[1,2,A,B] br[1,6,A,B] br[2,3,A,B] br[3,4,A,B] br[4,5,A,B] br[5,6,A,B])};


(* ::Input:: *)
(**)


(*Leading singularities R[i]*)


(*Definitions of Kermit functions in momentum twistors*)
Kerm[i1_,i2_,i3_,i4_]:= br[i1,i2,i3,i4]^2/(br[A,B,i1,i2]br[A,B,i2,i3]br[A,B,i3,i4]br[A,B,i4,i1]);
Kerm[i1_,i2_,i3_,i4_,i5_]:=(br[A,i5,i1,i2] br[B,i2,i3,i4]-br[A,i2,i3,i4] br[B,i5,i1,i2])^2/(br[A,B,i1,i2]br[A,B,i2,i3]br[A,B,i3,i4]br[A,B,i4,i2]br[A,B,i2,i5]br[A,B,i5,i1]);


(*Definitions of the 22 leading singularities and their relations*)
LsDef={R[1]->-kerm[1,2,5,6]-kerm[2,3,5,6]-kerm[3,4,5,6]+kerm[1,2,3,4,6]+kerm[1,2,4,5,6]+kerm[2,3,4,5,6],R[2]->-kerm[1,2,5,6]+kerm[1,2,3,4,6]+kerm[1,2,4,5,6],R[3]->-kerm[1,2,5,6]+kerm[1,3,5,6]-kerm[2,3,5,6]+kerm[1,2,3,4,6]+kerm[1,2,4,5,6]-kerm[1,3,4,5,6]+kerm[2,3,4,5,6],R[4]->-kerm[2,3,5,6]+kerm[2,4,5,6]-kerm[3,4,5,6]+kerm[1,2,3,4,6]+kerm[2,3,4,5,6],R[5]->-kerm[3,4,5,6]+kerm[1,2,3,4,6]-kerm[1,2,3,5,6]+kerm[1,2,4,5,6]+kerm[2,3,4,5,6],R[6]->kerm[1,2,4,6]-kerm[1,2,5,6]+kerm[2,3,4,6]-kerm[2,3,5,6]-kerm[3,4,5,6]+kerm[1,2,4,5,6]+kerm[2,3,4,5,6],R[7]->kerm[1,2,4,5]-kerm[1,2,5,6]+kerm[2,3,4,5]-kerm[2,3,5,6]-kerm[3,4,5,6]-kerm[1,2,3,4,5]+kerm[1,2,3,4,6]+kerm[1,2,4,5,6]+kerm[2,3,4,5,6],R[8]->kerm[1,2,3,4]-kerm[1,2,5,6]+kerm[1,4,5,6]-kerm[2,3,5,6]-kerm[3,4,5,6]+kerm[1,2,3,4,6]+kerm[1,2,4,5,6]+kerm[2,3,4,5,6],R[9]->kerm[2,3,4,5]-kerm[2,3,5,6]-kerm[3,4,5,6]+kerm[1,2,3,4,6]+kerm[1,2,4,5,6]+kerm[2,3,4,5,6],R[10]->kerm[1,2,3,6]-kerm[1,2,5,6]-kerm[2,3,5,6]+kerm[1,2,3,4,6]+kerm[1,2,4,5,6]+kerm[2,3,4,5,6],R[11]->kerm[2,3,5,6],R[12]->kerm[1,3,4,6],R[13]->kerm[1,2,4,5],R[14]->kerm[1,2,3,4]-kerm[1,4,5,6],R[15]->-kerm[1,2,5,6]+kerm[2,3,4,5],R[16]->-kerm[1,2,3,6]+kerm[3,4,5,6],R[17]->kerm[1,2,4,6]+kerm[1,3,4,5],R[18]->kerm[1,2,3,5]+kerm[2,4,5,6],R[19]->-kerm[1,2,3,5]+kerm[1,2,4,5]-kerm[1,3,4,5]+kerm[1,3,5,6]+kerm[2,3,4,5]+kerm[2,3,4,6]-kerm[1,2,3,4,5]+kerm[1,2,3,4,6]-kerm[1,2,3,5,6]+kerm[1,2,4,5,6]-kerm[1,3,4,5,6]+kerm[2,3,4,5,6],R[20]->kerm[1,2,4,6]-kerm[1,3,4,5],R[21]->kerm[1,2,3,5]-kerm[2,4,5,6],R[22]->kerm[1,2,3,5]-kerm[1,2,4,5]+kerm[1,3,4,5]-kerm[1,3,5,6]-kerm[2,3,4,5]+kerm[2,3,4,6]+kerm[1,2,3,4,5]-kerm[1,2,3,4,6]+kerm[1,2,3,5,6]-kerm[1,2,4,5,6]+kerm[1,3,4,5,6]-kerm[2,3,4,5,6]};
LsRelations={R[2]-R[3]+R[4]-R[5]+R[6]-R[7]-R[20]+R[21]-R[22]==0,4 R[1]-2 R[3]-2 R[5]-2 R[7]+R[17]+R[18]+R[19]-R[20]+R[21]-R[22]==0};

